Windows Into Other Worlds: Pitfalls in the physical interpretation of exoplanet atmospheric spectroscopy

Atmospheric spectroscopy provides a window into the properties of exoplanets. However, the physical interpretation of retrieved data and its implications for the internal properties of exoplanets remains nebulous. This letter addresses three misconceptions held by some atmospheric spectroscopists regarding the connection between observed chemical abundances and theory: (1) Whether atmospheric spectroscopy can provide the bulk atmospheric chemistry, (2) whether it can identify if a planet is cloudless, and (3) whether atmospheric evaporation arguments can be used to dismiss certain compositions inferred through spectroscopy. This letter concludes by exploring applications of remote sensing in the quest for the search for life outside of our solar system.

==> latex_new.sh <==
#! /bin/sh
pdflatex $1
bibtex $1
pdflatex $1
pdflatex $1

